LEAP: Unlocking dLLM Parallelism via Lookahead Early-Convergence Token Detection

Diffusion Language Models (dLLMs) have garnered significant attention for their potential in highly parallel processing. The parallel capabilities of existing dLLMs stem from the assumption of conditional independence at high confidence levels, which ensures negligible discrepancy between the marginal and joint distributions. However, the stringent confidence thresholds required to preserve accuracy severely constrain the scalability of parallelism. Through systematic token-level statistical analysis, we reveal that a substantial proportion of tokens converge to their correct predictions early in the denoising process yet fail to reach standard confidence thresholds, confirming that current confidence-based criteria are overly conservative. In response, we introduce LEAP (Lookahead Early-Convergence Token Detection for Accelerated Parallel Decoding). LEAP is a training-free, plug-and-play method that leverages future context filtering and multi-sequence superposition to detect early-converging tokens. By validating the alignment between early convergence and correctness, we enable reliable early decoding of these tokens. Benchmarking across diverse domains demonstrates that LEAP significantly lowers inference latency and decoding steps. Compared to confidence-based decoding, the average number of denoising steps is reduced by about 30%. On the GSM8K dataset, combining LEAP with dParallel accelerates decoding to 7.2 tokens per step while preserving model precision. LEAP effectively breaks the reliance on high-confidence priors, offering a novel paradigm for parallel decoding.

==> scripts/render_overhead_compact.py <==
"""Re-layout Figure 7 using the unchanged measurements in appendix Table A1."""
from pathlib import Path
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import Patch

ROOT = Path(__file__).resolve().parents[1]
plt.rcParams.update({
    'font.family': 'STIXGeneral', 'mathtext.fontset': 'stix',
    'font.size': 8.5, 'axes.labelsize': 9, 'axes.titlesize': 9.5,
    'xtick.labelsize': 8, 'ytick.labelsize': 8.5,
    'pdf.fonttype': 42, 'ps.fonttype': 42,
})
# Rows: GSM8K eta=.5, GSM8K eta=.1, HumanEval eta=.5, HumanEval eta=.1.
y = [3.0, 2.4, 1.0, 0.4]
base_latency = [108.6, 108.6, 91.1, 91.1]
latency = [114.2, 118.3, 94.9, 99.3]
base_length = [1135, 1135, 850, 850]
length = [1151, 1176, 860, 877]
blue, peach, red = '#619bd0', '#f2ab8e', '#d77560'
colors = [peach, red, peach, red]
fig, axes = plt.subplots(1, 2, figsize=(5.5, 1.85), sharey=True)
fig.subplots_adjust(left=.235, right=.98, bottom=.245, top=.72, wspace=.46)
for ax, base, values, xmax, ticks, title, xlabel, decimals in [
    (axes[0], base_latency, latency, 175, [0, 50, 100, 150], '(a) Per-step latency', 'Latency per step (ms)', 1),
    (axes[1], base_length, length, 1800, [0, 500, 1000, 1500], '(b) Sequence length', 'Tokens per step', 0),
]:
    ax.barh(y, base, height=.30, color=blue, edgecolor='none', zorder=3)
    ax.barh(y, [v-b for v,b in zip(values,base)], left=base, height=.30,
            color=colors, edgecolor='none', zorder=3)
    for row, value, baseline in zip(y, values, base):
        pct = (value / baseline - 1) * 100
        ax.text(value + xmax*.012, row, f'{value:.{decimals}f} (+{pct:.1f}%)',
                va='center', ha='left', fontsize=7.8, clip_on=False)
    ax.set_xlim(0, xmax)
    ax.set_ylim(-.05, 3.45)
    ax.set_xticks(ticks)
    ax.set_xlabel(xlabel, labelpad=2)
    ax.set_title(title, fontweight='bold', pad=6)
    ax.grid(axis='x', color='#d6d6d6', linewidth=.45, zorder=0)
    ax.tick_params(axis='x', length=2.2, width=.55, pad=2)
    ax.tick_params(axis='y', length=0, pad=3)
    for side in ['top', 'right', 'left']:
        ax.spines[side].set_visible(False)
    ax.spines['bottom'].set_linewidth(.55)
axes[0].set_yticks(y, [r'GSM8K $\eta=0.5$', r'$\eta=0.1$',
                         r'HumanEval $\eta=0.5$', r'$\eta=0.1$'])
axes[1].tick_params(labelleft=False)
fig.legend(handles=[Patch(facecolor=blue, label='Vanilla'),
                    Patch(facecolor=peach, label=r'Overhead ($\eta=0.5$)'),
                    Patch(facecolor=red, label=r'Overhead ($\eta=0.1$)')],
           loc='upper center', bbox_to_anchor=(.54, 1.03), ncol=3,
           frameon=False, fontsize=8.5, handlelength=1.0,
           handletextpad=.4, columnspacing=1.1)
output = ROOT / 'figures' / 'overhead_analysis_compact.pdf'
fig.savefig(output, bbox_inches='tight', pad_inches=.04,
            metadata={'Title':'LEAP per-step overhead','Author':'', 'Creator':'', 'Producer':''})
plt.close(fig)
print(output)

